BenchML: an extensible pipelining framework for benchmarking representations of materials and molecules at scale

We introduce a machine-learning (ML) framework for high-throughput benchmarking of diverse representations of chemical systems against datasets of materials and molecules. The guiding principle underlying the benchmarking approach is to evaluate raw descriptor performance by limiting model complexity to simple regression schemes while enforcing best ML practices, allowing for unbiased hyperparameter optimization, and assessing learning progress through learning curves along series of synchronized train-test splits. The resulting models are intended as baselines that can inform future method development, next to indicating how easily a given dataset can be learnt. Through a comparative analysis of the training outcome across a diverse set of physicochemical, topological and geometric representations, we glean insight into the relative merits of these representations as well as their interrelatedness.

==> example_trafo.py <==
import benchml.transforms as btf
import numpy as np

class RandomDescriptor(btf.MapTransform):
    default_args = {
      "mean": 0.,
      "std_dev": +1.,
      "dim": None
    }
    req_args = {"dim",}                        # <- Required fields to be specified in args
    req_inputs = {"structures",}               # <- Required inputs to be specified in inputs
    allow_stream = {"X",}                      # <- Enables write access to the data stream
    stream_samples = {"X",}                    # <- Affects how the tensor is sliced during splits
    precompute = True                          # <- Flags the transform for precomputation

    def _map(self, inputs, stream):
        X = np.random.normal(    
            loc=self.args["mean"],
            scale=self.args["std_dev"],
            size=(
                len(inputs["structures"]), 
                self.args["dim"]
            )
        )
        stream.put("X", X)                     # <- Dumps X in the private stream of the transform
        
import benchml.transforms as btf

model = btf.Module(
    transforms=[
        btf.StructureInput(
            tag="input"                        # <- Assigning a tag "input" allows us to refer
        ),                                     #    to the data content below as "input.<field>"
        btf.TopologicalFP(                            
            tag="descriptor",     
            inputs={"structures": "input.structures"}
        ),
        btf.KernelDot(
            tag="kernel",
            inputs={"X": "descriptor.X"}
        ),
        btf.KernelRidge(
            tag="regressor",
            args={"alpha": 1e-5, "power": 2},
            inputs={"K": "kernel.K", "y": "input.y"}
        )
    ],
    hyper=btf.BayesianHyper(
        btf.Hyper({
            "regressor.alpha": [-4, 4],
            "regressor.power": [1, 3]
        }),
        convert={
            "regressor.alpha": lambda a: 10**a  # <- Perform search in log-transformed space
        }  
    ),
    broadcast={ "meta": "input.meta" },         # <- Metadata is broadcast to all transforms
    outputs={ "y": "regressor.y" }              
)


{
 "name": "QM7B",
 "datasets": [ "qm7b.xyz" ],
 "elements": [ "C", "Cl", "H", "N", "O", "S" ],      # <- Used by representations whose layout
 "has_smiles": True,                                 #    depends on the set of unique elements
 "periodic": False,
 "hypersplit": {
  "method": "random",
  "n_splits": 10,
  "train_fraction": 0.75
 },
 "splits": [
  {
   "method": "sequential",                           
   "train_fraction": np.linspace(0.1, 0.9, 9),       # <- Learning curve split sequence
   "repeat_fraction_fct":           
       lambda s,t,v,f: 2*int(1./(f*(1-f))**0.5)      # <- Determines how often a split is repeated
  }
 ],
 "targets": {
  "ae_pbe0": {                                       # <- Refers to field in qm7b.xyz metadata
   "task": "regression",
   "scaling": "additive",                            # <- "additive" vs "non-additive"
   "convert": "",                                    # <- Optional: conversion function
   "metrics": [ "mae", "rmse", "rhop", "r2" ]
  }
 }
}



